A Covariance Matrix Self-Adaptation Evolution Strategy for Optimization under Linear Constraints

This paper addresses the development of a covariance matrix self-adaptation evolution strategy (CMSA-ES) for solving optimization problems with linear constraints. The proposed algorithm is referred to as Linear Constraint CMSA-ES (lcCMSA-ES). It uses a specially built mutation operator together with repair by projection to satisfy the constraints. The lcCMSA-ES evolves itself on a linear manifold defined by the constraints. The objective function is only evaluated at feasible search points (interior point method). This is a property often required in application domains such as simulation optimization and finite element methods. The algorithm is tested on a variety of different test problems revealing considerable results.

==> figures/bbob_constrained_coco_2/linear_constraints/itprojlccmsaes/cocoBenchmark/ppdata/itprojlccmsaes_on_bbob-constrained_f1_48/loop.sh <==
#!/bin/sh

for  i in $(seq 1 9)
do
   # ./shrinkpdf.sh dynamics_coco_bbob-constrained_f0"$i"_i01_d02.pdf > shrinked/dynamics_coco_bbob-constrained_f0"$i"_i01_d02_h.pdf
   # ./shrinkpdf.sh kleemintydynamics_dim0"$i".pdf > shrinked/kleemintydynamics_dim0"$i".pdf
    ./shrinkpdf.sh ppfigdim_f00"$i".pdf  shrinked/ppfigdim_f00"$i".pdf 90
done

for  i in $(seq 10 48)
do
   # ./shrinkpdf.sh dynamics_coco_bbob-constrained_f"$i"_i01_d02.pdf > shrinked/dynamics_coco_bbob-constrained_f"$i"_i01_d02.pdf
   #  ./shrinkpdf.sh kleemintydynamics_dim"$i".pdf > shrinked/kleemintydynamics_dim"$i".pdf
       ./shrinkpdf.sh ppfigdim_f0"$i".pdf  shrinked/ppfigdim_f0"$i".pdf 90
done


==> figures/bbob_constrained_coco_2/linear_constraints/itprojlccmsaes/cocoBenchmark/ppdata/itprojlccmsaes_on_bbob-constrained_f1_48/pprldmany-single-functions/loop.sh <==
#!/bin/sh

for  i in $(seq 1 9)
do
   # ./shrinkpdf.sh dynamics_coco_bbob-constrained_f0"$i"_i01_d02.pdf > shrinked/dynamics_coco_bbob-constrained_f0"$i"_i01_d02_h.pdf
   # ./shrinkpdf.sh kleemintydynamics_dim0"$i".pdf > shrinked/kleemintydynamics_dim0"$i".pdf
    ./shrinkpdf.sh pprldmany_f00"$i".pdf  shrinked/pprldmany_f00"$i".pdf 72
done

for  i in $(seq 10 48)
do
   # ./shrinkpdf.sh dynamics_coco_bbob-constrained_f"$i"_i01_d02.pdf > shrinked/dynamics_coco_bbob-constrained_f"$i"_i01_d02.pdf
   #  ./shrinkpdf.sh kleemintydynamics_dim"$i".pdf > shrinked/kleemintydynamics_dim"$i".pdf
       ./shrinkpdf.sh pprldmany_f0"$i".pdf  shrinked/pprldmany_f0"$i".pdf 72
done 

./shrinkpdf.sh pprldmany.pdf  shrinked/pprldmany.pdf 72


==> figures/bbob_constrained_coco_2/linear_constraints/itprojlccmsaes/cocoBenchmark/ppdata/itprojlccmsaes_on_bbob-constrained_f1_48/pprldmany-single-functions/shrinkpdf.sh <==
#!/bin/sh

# http://www.alfredklomp.com/programming/shrinkpdf
# Licensed under the 3-clause BSD license:
#
# Copyright (c) 2014, Alfred Klomp
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
# 1. Redistributions of source code must retain the above copyright notice,
#    this list of conditions and the following disclaimer.
# 2. Redistributions in binary form must reproduce the above copyright notice,
#    this list of conditions and the following disclaimer in the documentation
#    and/or other materials provided with the distribution.
# 3. Neither the name of the copyright holder nor the names of its contributors
#    may be used to endorse or promote products derived from this software
#    without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.


shrink ()
{
	gs					\
	  -q -dNOPAUSE -dBATCH -dSAFER		\
	  -sDEVICE=pdfwrite			\
	  -dCompatibilityLevel=1.3		\
	  -dPDFSETTINGS=/screen			\
	  -dEmbedAllFonts=true			\
	  -dSubsetFonts=true			\
	  -dAutoRotatePages=/None		\
	  -dColorImageDownsampleType=/Bicubic	\
	  -dColorImageResolution=$3		\
	  -dGrayImageDownsampleType=/Bicubic	\
	  -dGrayImageResolution=$3		\
	  -dMonoImageDownsampleType=/Bicubic	\
	  -dMonoImageResolution=$3		\
	  -sOutputFile="$2"			\
	  "$1"
}

check_smaller ()
{
	# If $1 and $2 are regular files, we can compare file sizes to
	# see if we succeeded in shrinking. If not, we copy $1 over $2:
	if [ ! -f "$1" -o ! -f "$2" ]; then
		return 0;
	fi
	ISIZE="$(echo $(wc -c "$1") | cut -f1 -d\ )"
	OSIZE="$(echo $(wc -c "$2") | cut -f1 -d\ )"
	if [ "$ISIZE" -lt "$OSIZE" ]; then
		echo "Input smaller than output, doing straight copy" >&2
		cp "$1" "$2"
	fi
}

usage ()
{
	echo "Reduces PDF filesize by lossy recompressing with Ghostscript."
	echo "Not guaranteed to succeed, but usually works."
	echo "  Usage: $1 infile [outfile] [resolution_in_dpi]"
}

IFILE="$1"

# Need an input file:
if [ -z "$IFILE" ]; then
	usage "$0"
	exit 1
fi

# Output filename defaults to "-" (stdout) unless given:
if [ ! -z "$2" ]; then
	OFILE="$2"
else
	OFILE="-"
fi

# Output resolution defaults to 72 unless given:
if [ ! -z "$3" ]; then
	res="$3"
else
	res="72"
fi

shrink "$IFILE" "$OFILE" "$res" || exit $?

check_smaller "$IFILE" "$OFILE"


==> figures/loop.sh <==
#!/bin/sh

for  i in $(seq 1 9)
do
   # ./shrinkpdf.sh dynamics_coco_bbob-constrained_f0"$i"_i01_d02.pdf > shrinked/dynamics_coco_bbob-constrained_f0"$i"_i01_d02_h.pdf
    ./shrinkpdf.sh kleemintydynamics_dim0"$i".pdf > shrinked/kleemintydynamics_dim0"$i".pdf
done

for  i in $(seq 10 15)
do
  # ./shrinkpdf.sh dynamics_coco_bbob-constrained_f"$i"_i01_d02.pdf > shrinked/dynamics_coco_bbob-constrained_f"$i"_i01_d02.pdf
      ./shrinkpdf.sh kleemintydynamics_dim"$i".pdf > shrinked/kleemintydynamics_dim"$i".pdf
done

